Key and Lascoux polynomials for symmetric orbit closures

We introduce shifted analogues of key polynomials related to symplectic and orthogonal orbit closures in the complete flag variety. Our definitions are given by applying isobaric divided difference operators to the analogues of Schubert polynomials for orbit closures that correspond to dominant involutions. We show that our shifted key polynomials are linear combinations of key polynomials with nonnegative integer coefficients. We also prove that they are partial versions of the classical Schur $P$- and $Q$-polynomials. Finally, we examine $K$-theoretic generalizations of these functions, which give shifted forms of Lascoux polynomials. In the symplectic case, these generalizations are partial versions of the $GP$-polynomials introduced by Ikeda and Naruse. Besides developing basic properties, we identify a number of conjectures and open problems.

==> fpfvex.py <==
import argparse
import itertools


# Python code to test assertions in proof of Theorem 3.23 in 
# "Key and Lascoux polynomials for symmetric orbit closures" 
# by Eric Marberg (eric.marberg@gmail.com) and Travis Scrimshaw (tcscrims@gmail.com)


def fpf_involutions(n):
    # represents permutations of n as tuples w of length n + 1 with w[0] == 0
    if n == 0:
        yield (0,)
    elif n > 0:
        for i in range(1, n):
            for w in fpf_involutions(n - 2):
                u = tuple(a + int(a >= i) for a in w[:i])
                v = tuple(a + int(a >= i) for a in w[i:])
                yield u + (n,) + v + (i,)


def is_fpf_involution(w):
    return all(w[i] != w[w[i]] == i for i in range(1, len(w)))


def standardize(w, subset):
    mapping = {a: i + 1 for i, a in enumerate(sorted(subset))}
    return (0,) + tuple(mapping[a] for a in w[1:] if a in subset)


def permutation_from_cycles(*args):
    size = max([a for pair in args for a in pair])
    ans = list(range(1 + size))
    for a, b in args:
        ans[a], ans[b] = ans[b], ans[a]
    return tuple(ans)


def contains_pattern(w, z):
    superset = range(1, len(w)) # as w[0] == 0, w is permutation of 1,2,...,len(w)-1
    subsets = itertools.combinations(superset, len(z) - 1)
    return any(standardize(w, s) == z for s in subsets if all(w[a] in s for a in s))


def is_fpf_vexillary(w):
    bad_patterns = [
      permutation_from_cycles((1, 3), (2, 4), (5, 8), (6, 7)),
      permutation_from_cycles((1, 3), (2, 5), (4, 7), (6, 8)), 
      permutation_from_cycles((1, 3), (2, 5), (4, 8), (6, 7)),
      permutation_from_cycles((1, 3), (2, 6), (4, 8), (5, 7)),
      permutation_from_cycles((1, 4), (2, 3), (5, 7), (6, 8)),
      permutation_from_cycles((1, 4), (2, 3), (5, 8), (6, 7)),
      permutation_from_cycles((1, 5), (2, 3), (4, 7), (6, 8)),
      permutation_from_cycles((1, 5), (2, 3), (4, 8), (6, 7)),
      permutation_from_cycles((1, 5), (2, 4), (3, 7), (6, 8)),
      permutation_from_cycles((1, 5), (2, 4), (3, 8), (6, 7)),
      permutation_from_cycles((1, 6), (2, 3), (4, 8), (5, 7)),
      permutation_from_cycles((1, 6), (2, 4), (3, 8), (5, 7)),
      permutation_from_cycles((1, 6), (2, 5), (3, 8), (4, 7)),
      permutation_from_cycles((1, 3), (2, 4), (5, 7), (6, 9), (8, 10)),
      permutation_from_cycles((1, 3), (2, 5), (4, 6), (7, 9), (8, 10)),
      permutation_from_cycles((1, 3), (2, 4), (5, 7), (6, 8), (9, 11), (10, 12)),
    ] # see Corollary 7.9 in https://arxiv.org/abs/1706.06665
    return is_fpf_involution(w) and not any(contains_pattern(w, z) for z in bad_patterns)


def inversions(w):
    return [(a, b) for i, a in enumerate(w) for b in w[i + 1:] if a > b]


def fpf_length(w):
    return (len(inversions(w)) - len(w) // 2) // 2


def fpf_shift(w):
    # returns tuple representing permutation 21 \times w \times 21
    n = len(w) - 1
    return (0, 2, 1) + tuple(a + 2 for a in w[1:]) + (n + 4, n + 3)


def fpf_visible_descent_set(w):
    return tuple(i for i in range(len(w) - 1) if w[i + 1] < w[i] and w[i + 1] < i)


def conjugate(w, i, j):
    # returns tuple representing permutation (i j)w(i j)
    assert 0 < min(i, j) < max(i, j) < len(w)
    ans = w[:i] + (w[j],) + w[i + 1:j] + (w[i],) + w[j + 1:]
    return tuple(j if a == i else i if a == j else a for a in ans)


def fpf_total(n):
    # returns number of fpf-involutions in S_n
    return 0 if n % 2 != 0 or n < 0 else 1 if n == 0 else (n - 1) * fpf_total(n - 2)


def update(verbose, index, total, z, *args):
    if verbose:
        print('  iteration', index + 1, 'of', total, ': z =', z, *args)


def test_fpf_vexillary_property(n, verbose=False):
    total = fpf_total(n - 2)
    for index, z in enumerate(fpf_involutions(n - 2)):
        z = fpf_shift(z)
        z_fpf_des = fpf_visible_descent_set(z)
        z_fpf_vex = is_fpf_vexillary(z)
        if len(z_fpf_des) == 0:
            update(verbose, index, total, z, 'has no fpf-visible descents')
        else:
            k = max(z_fpf_des)
            l = max([l for l in range(k + 1, len(z)) if z[l] < min(k, z[k])])
            v = conjugate(z, k, l)
            j = v[k]
            v_fpf_len =  fpf_length(v)
            iset = [i for i in range(1, j) if fpf_length(conjugate(v, i, j)) == v_fpf_len + 1]
            update(verbose, index, total, z, 
                   '(j, k, l) =', (j, k, l), 
                   'I(z) =', iset, 
                   'is fpf-vexillary?', z_fpf_vex)
            if len(iset) > 1 and z_fpf_vex:
                return False
    return True


if __name__ == '__main__':
    # usage: `python3 fpfvex.py` or `python3 fpfvex.py 12 --verbose`
    parser = argparse.ArgumentParser()
    parser.add_argument('n', type=int, nargs='?', default=12)
    parser.add_argument('--verbose', action='store_true')
    args = parser.parse_args()
    print('* running tests for n =', args.n, '(add --verbose to see detailed output)')
    result = test_fpf_vexillary_property(args.n, args.verbose)
    print('* tests pass for all z in I^fpf_n for n =', args.n, ':', result)


